When the Preconditioning Exponent Turns Negative: Learning-Rate Coupling and Cross-Environment Generalization

Adaptive optimizers are commonly parameterized by a fixed power of the second-moment estimate. Existing partially adaptive methods study exponents between momentum-like updates and the standard Adam square root, while the interaction between this exponent and the global learning rate is less understood. We perform a controlled cross-environment study using a paired four-environment classification problem with stable sparse features, environment-dependent spurious sparse features, dense features, and high-dimensional noise. Across \NumRuns{} source-training runs covering 21 preconditioning exponents $p\in[-0.5,0.5]$ and five learning rates $\eta\in[10^{-4},10^{-2}]$, we find that the exponent maximizing cross-environment accuracy decreases almost linearly with $\log_{10}\eta$. The fitted slopes range from $-0.270$ to $-0.300$, with $R^2$ between $0.972$ and $0.996$. At $\eta=10^{-2}$, source-validation selection still prefers positive exponents in all four environments, whereas cross-environment and worst-environment criteria prefer negative exponents. Checkpoint decomposition shows that lower $p$ reduces the learned spurious-to-stable and noise-to-stable weight ratios; under reversed correlation, it also reduces the magnitude of the harmful spurious margin. Negative $p$ is therefore not a universally optimal setting. It is a high-step-size allocation regime produced by the joint action of learning rate and preconditioning. The study also exposes a model-selection conflict: source-domain validation systematically selects a different preconditioning regime from the one that maximizes robustness to environmental change. The results are a single-seed, finite-budget mechanism study rather than a broad benchmark claim.

==> original_training_script.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Wilson Cross-Distribution p x LR Scan — Single-Layer MLP
========================================================

Purpose
-------
Train a one-layer binary classifier under four Wilson-style environments,
scan p and learning rate, select the best checkpoint only on the source
validation distribution, and evaluate that frozen checkpoint on all four test
distributions.

Default grid
------------
    4 source environments
  x 11 p values: 0.00, 0.05, ..., 0.50
  x 5 learning rates: 1e-4, 3e-4, 1e-3, 3e-3, 1e-2
  x num_seeds

The four environments differ only in the correlation between the spurious
sparse block and the label. Dense, stable sparse, noise coordinates, labels,
and random draws are paired across environments for each split. This isolates
the distributional change as cleanly as possible.

Model
-----
A single affine layer:
    logits = x @ w + b

Checkpoint policy
-----------------
The best checkpoint is selected from the source validation split only.
Target test environments are never used for early stopping or model selection.

Main outputs
------------
<out>/environment_config.csv
<out>/experiment_manifest.csv
<out>/run_summary_all.csv
<out>/cross_eval_all.csv
<out>/best_lr_per_p.csv
<out>/best_p_lr_by_source_env.csv
<out>/cross_accuracy_matrix_best.csv
<out>/cross_loss_matrix_best.csv
<out>/runs/<run_id>/trajectory.csv
<out>/runs/<run_id>/cross_eval.csv
<out>/runs/<run_id>/best_checkpoint.pt   (optional; enabled by default)

Run
---
    python wilson_cross_distribution_single_layer.py

The defaults are embedded in this file. Command-line overrides are optional.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
import random
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Any, Dict, Iterable, Iterator, List, Mapping, Sequence, Tuple

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F


# -----------------------------------------------------------------------------
# Embedded defaults
# -----------------------------------------------------------------------------

DEFAULTS: Dict[str, Any] = {
    "out": "runs/wilson_cross_distribution_single_layer",
    "device": "cuda",
    "seed": 42,
    "num_seeds": 1,
    "resume": True,
    "save_best_checkpoints": True,

    # Full requested scans.
    "p_values": "-0.05,-0.1,-0.15,-0.2,-0.25,-0.3,-0.35,-0.4,-0.45,-0.5,0,0.05,0.1,0.15,0.2,0.25,0.3,0.35,0.4,0.45,0.5",
    "lr_values": "1e-4,3e-4,1e-3,3e-3,1e-2",

    # Optimizer.
    "beta1": 0.9,
    "beta2": 0.999,
    "eps": 1e-8,
    "weight_decay": 0.0,

    # Training.
    "batch_size": 128,
    "epochs": 50,
    "eval_batch_size": 2048,
    "selection_metric": "val_loss",  # val_loss or val_accuracy

    # Dataset sizes.
    "n_train": 8192,
    "n_val": 2048,
    "n_test": 8192,

    # Wilson-style blocks.
    "class_prior": 0.6,
    "d_dense": 4,
    "d_stable_sparse": 60,
    "d_spurious_sparse": 60,
    "d_noise": 3000,
    "pi_values": "0.005,0.01,0.02,0.05,0.1,0.2",
    "dense_signal": 0.7,
    "dense_noise": 3.0,
    "stable_signal": 3.0,
    "stable_noise": 0.05,
    "stable_corr": 1.0,
    "spurious_signal": 3.0,
    "spurious_noise": 0.05,
    "noise_std": 1.0,
}

# Only the spurious correlation changes across environments.
ENVIRONMENTS: Tuple[Tuple[str, float], ...] = (
    ("E0_strong_positive", 0.90),
    ("E1_weak_positive", 0.50),
    ("E2_neutral", 0.00),
    ("E3_reversed", -0.50),
)

EPS = 1e-30


# -----------------------------------------------------------------------------
# Generic utilities
# -----------------------------------------------------------------------------


def ensure_dir(path: str | Path) -> Path:
    p = Path(path)
    p.mkdir(parents=True, exist_ok=True)
    return p


def parse_float_list(text: str | Sequence[float]) -> List[float]:
    if isinstance(text, (list, tuple)):
        return [float(x) for x in text]
    return [float(x.strip()) for x in str(text).split(",") if x.strip()]


def safe_token(value: Any) -> str:
    if isinstance(value, float):
        if value == 0:
            text = "0"
        elif abs(value) < 1e-3 or abs(value) >= 1e3:
            text = f"{value:.0e}"
        else:
            text = f"{value:g}"
    else:
        text = str(value)
    return (
        text.replace("+", "")
        .replace("-", "m")
        .replace(".", "p")
        .replace("/", "-")
        .replace(" ", "-")
    )


def set_seed(seed: int) -> None:
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)
    torch.backends.cudnn.deterministic = True
    torch.backends.cudnn.benchmark = False


def write_json(path: str | Path, obj: Any) -> None:
    path = Path(path)
    ensure_dir(path.parent)
    with path.open("w", encoding="utf-8") as f:
        json.dump(obj, f, indent=2, ensure_ascii=False)


def write_csv(path: str | Path, rows: Sequence[Mapping[str, Any]]) -> None:
    path = Path(path)
    if not rows:
        return
    ensure_dir(path.parent)
    fields: List[str] = []
    seen = set()
    for row in rows:
        for key in row:
            if key not in seen:
                seen.add(key)
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as f:
        writer = csv.DictWriter(f, fieldnames=fields)
        writer.writeheader()
        for row in rows:
            writer.writerow(dict(row))


def read_csv(path: str | Path) -> List[Dict[str, str]]:
    with Path(path).open("r", newline="", encoding="utf-8") as f:
        return list(csv.DictReader(f))


def epoch_permutation(n: int, seed: int, epoch: int) -> np.ndarray:
    rng = np.random.default_rng(seed + epoch * 1_000_003)
    return rng.permutation(n)


def batch_indices(permutation: np.ndarray, batch_size: int) -> Iterator[np.ndarray]:
    for start in range(0, len(permutation), batch_size):
        yield permutation[start : start + batch_size]


# -----------------------------------------------------------------------------
# Manifest
# -----------------------------------------------------------------------------


@dataclass(frozen=True)
class RunSpec:
    run_id: str
    seed: int
    source_env: str
    source_spurious_corr: float
    p: float
    lr: float

    def as_row(self) -> Dict[str, Any]:
        return asdict(self)


def build_manifest(args: argparse.Namespace) -> List[RunSpec]:
    specs: List[RunSpec] = []
    p_values = parse_float_list(args.p_values)
    lr_values = parse_float_list(args.lr_values)
    for seed in range(args.seed, args.seed + args.num_seeds):
        for source_env, corr in ENVIRONMENTS:
            for lr in lr_values:
                for p in p_values:
                    run_id = (
                        f"src-{source_env}__p-{safe_token(p)}__"
                        f"lr-{safe_token(lr)}__seed-{seed}"
                    )
                    specs.append(
                        RunSpec(
                            run_id=run_id,
                            seed=seed,
                            source_env=source_env,
                            source_spurious_corr=float(corr),
                            p=float(p),
                            lr=float(lr),
                        )
                    )
    return specs


# -----------------------------------------------------------------------------
# Paired four-environment dataset
# -----------------------------------------------------------------------------


@dataclass(frozen=True)
class DataConfig:
    n_train: int
    n_val: int
    n_test: int
    class_prior: float
    d_dense: int
    d_stable_sparse: int
    d_spurious_sparse: int
    d_noise: int
    pi_values: Tuple[float, ...]
    dense_signal: float
    dense_noise: float
    stable_signal: float
    stable_noise: float
    stable_corr: float
    spurious_signal: float
    spurious_noise: float
    noise_std: float

    @property
    def input_dim(self) -> int:
        return self.d_dense + self.d_stable_sparse + self.d_spurious_sparse + self.d_noise


@dataclass
class AllocationDataset:
    x: torch.Tensor
    y: torch.Tensor

    def __len__(self) -> int:
        return int(self.y.shape[0])


def correlated_signs_from_uniform(
    y_pm: np.ndarray,
    corr: float,
    uniform: np.ndarray,
) -> np.ndarray:
    corr = float(np.clip(corr, -1.0, 1.0))
    same = uniform < (1.0 + corr) / 2.0
    return np.where(same, y_pm[:, None], -y_pm[:, None]).astype(np.float32)


def sparse_block_paired(
    y_pm: np.ndarray,
    width: int,
    pi_values: Sequence[float],
    signal: float,
    noise: float,
    corr: float,
    rng: np.random.Generator,
) -> np.ndarray:
    if width % len(pi_values) != 0:
        raise ValueError("Sparse width must be divisible by len(pi_values)")
    per = width // len(pi_values)
    blocks: List[np.ndarray] = []
    for pi in pi_values:
        mask = (rng.random((len(y_pm), per)) < float(pi)).astype(np.float32)
        sign_uniform = rng.random((len(y_pm), per))
        signs = correlated_signs_from_uniform(y_pm, corr, sign_uniform)
        amplitude_noise = rng.normal(0.0, noise, size=(len(y_pm), per)).astype(np.float32)
        values = signal * signs + amplitude_noise
        blocks.append((mask * values).astype(np.float32))
    return np.concatenate(blocks, axis=1)


def generate_environment_split(
    n: int,
    split_seed: int,
    spurious_corr: float,
    cfg: DataConfig,
) -> AllocationDataset:
    """Generate paired environments.

    Calling this function with the same split_seed but a different
    spurious_corr reproduces labels, dense features, stable sparse features,
    sparse masks, amplitude noise, and pure-noise coordinates. Only the
    spurious sign correlation changes.
    """
    rng = np.random.default_rng(split_seed)
    y01 = (rng.random(n) < cfg.class_prior).astype(np.float32)
    y_pm = 2.0 * y01 - 1.0

    dense = (
        cfg.dense_signal * y_pm[:, None]
        + rng.normal(0.0, cfg.dense_noise, size=(n, cfg.d_dense))
    ).astype(np.float32)

    stable = sparse_block_paired(
        y_pm=y_pm,
        width=cfg.d_stable_sparse,
        pi_values=cfg.pi_values,
        signal=cfg.stable_signal,
        noise=cfg.stable_noise,
        corr=cfg.stable_corr,
        rng=rng,
    )

    spurious = sparse_block_paired(
        y_pm=y_pm,
        width=cfg.d_spurious_sparse,
        pi_values=cfg.pi_values,
        signal=cfg.spurious_signal,
        noise=cfg.spurious_noise,
        corr=spurious_corr,
        rng=rng,
    )

    pure_noise = rng.normal(0.0, cfg.noise_std, size=(n, cfg.d_noise)).astype(np.float32)
    x = np.concatenate([dense, stable, spurious, pure_noise], axis=1).astype(np.float32)
    y = y01.reshape(-1, 1).astype(np.float32)
    return AllocationDataset(x=torch.from_numpy(x), y=torch.from_numpy(y))


def build_all_environment_datasets(
    seed: int,
    cfg: DataConfig,
) -> Dict[str, Dict[str, AllocationDataset]]:
    split_specs = {
        "train": (cfg.n_train, seed + 100_003),
        "val": (cfg.n_val, seed + 200_003),
        "test": (cfg.n_test, seed + 300_003),
    }
    result: Dict[str, Dict[str, AllocationDataset]] = {}
    for env_name, corr in ENVIRONMENTS:
        result[env_name] = {}
        for split, (n, split_seed) in split_specs.items():
            result[env_name][split] = generate_environment_split(
                n=n,
                split_seed=split_seed,
                spurious_corr=corr,
                cfg=cfg,
            )
    return result


# -----------------------------------------------------------------------------
# Model and optimizer
# -----------------------------------------------------------------------------


class SingleLayerMLP(nn.Module):
    """A one-layer binary MLP: one affine map with a learnable bias."""

    def __init__(self, input_dim: int) -> None:
        super().__init__()
        self.linear = nn.Linear(input_dim, 1, bias=True)

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        return self.linear(x)


def initialize_model(model: SingleLayerMLP, seed: int) -> None:
    gen = torch.Generator(device="cpu")
    gen.manual_seed(seed)
    bound = 1.0 / math.sqrt(model.linear.in_features)
    weight = torch.empty_like(model.linear.weight, device="cpu").uniform_(-bound, bound, generator=gen)
    bias = torch.empty_like(model.linear.bias, device="cpu").uniform_(-bound, bound, generator=gen)
    with torch.no_grad():
        model.linear.weight.copy_(weight.to(model.linear.weight.device))
        model.linear.bias.copy_(bias.to(model.linear.bias.device))


class PAdam:
    """Minimal Adam-like optimizer with exponent p.

    Update:
        delta = -lr * m_hat * (v_hat + eps)^(-p)
    """

    def __init__(
        self,
        model: nn.Module,
        lr: float,
        p: float,
        beta1: float,
        beta2: float,
        eps: float,
        weight_decay: float,
    ) -> None:
        self.lr = float(lr)
        self.p = float(p)
        self.beta1 = float(beta1)
        self.beta2 = float(beta2)
        self.eps = float(eps)
        self.weight_decay = float(weight_decay)
        self.state: Dict[str, Dict[str, Any]] = {}
        for name, param in model.named_parameters():
            self.state[name] = {
                "step": 0,
                "m": torch.zeros_like(param),
                "v": torch.zeros_like(param),
            }

    def zero_grad(self, model: nn.Module) -> None:
        for param in model.parameters():
            param.grad = None

    @torch.no_grad()
    def step(self, model: nn.Module) -> None:
        for name, param in model.named_parameters():
            if param.grad is None:
                continue
            grad = param.grad.detach()
            st = self.state[name]
            st["step"] += 1
            step_i = int(st["step"])
            m: torch.Tensor = st["m"]
            v: torch.Tensor = st["v"]
            m.mul_(self.beta1).add_(grad, alpha=1.0 - self.beta1)
            v.mul_(self.beta2).addcmul_(grad, grad, value=1.0 - self.beta2)
            bc1 = max(1.0 - self.beta1 ** step_i, 1e-16)
            bc2 = max(1.0 - self.beta2 ** step_i, 1e-16)
            m_hat = m / bc1
            v_hat = v / bc2
            adaptive = -self.lr * m_hat * (v_hat + self.eps).pow(-self.p)
            decay = -self.lr * self.weight_decay * param.detach()
            param.add_(adaptive + decay)


# -----------------------------------------------------------------------------
# Training and evaluation
# -----------------------------------------------------------------------------


def tensor_batch(
    dataset: AllocationDataset,
    indices: np.ndarray,
    device: torch.device,
) -> Tuple[torch.Tensor, torch.Tensor]:
    idx = torch.as_tensor(indices, dtype=torch.long)
    return dataset.x[idx].to(device), dataset.y[idx].to(device)


@torch.no_grad()
def evaluate_model(
    model: nn.Module,
    dataset: AllocationDataset,
    device: torch.device,
    batch_size: int,
) -> Dict[str, float]:
    model.eval()
    loss_sum = 0.0
    correct = 0
    count = 0
    for start in range(0, len(dataset), batch_size):
        idx = np.arange(start, min(start + batch_size, len(dataset)))
        x, y = tensor_batch(dataset, idx, device)
        logits = model(x)
        loss_sum += float(F.binary_cross_entropy_with_logits(logits, y, reduction="sum").item())
        pred = (logits >= 0).to(y.dtype)
        correct += int((pred == y).sum().item())
        count += len(idx)
    return {
        "loss": loss_sum / max(count, 1),
        "accuracy": correct / max(count, 1),
    }


def is_better(
    candidate: Mapping[str, float],
    incumbent: Mapping[str, float] | None,
    selection_metric: str,
) -> bool:
    if incumbent is None:
        return True
    if selection_metric == "val_loss":
        if candidate["loss"] < incumbent["loss"] - 1e-12:
            return True
        if math.isclose(candidate["loss"], incumbent["loss"], rel_tol=0.0, abs_tol=1e-12):
            return candidate["accuracy"] > incumbent["accuracy"]
        return False
    if selection_metric == "val_accuracy":
        if candidate["accuracy"] > incumbent["accuracy"] + 1e-12:
            return True
        if math.isclose(candidate["accuracy"], incumbent["accuracy"], rel_tol=0.0, abs_tol=1e-12):
            return candidate["loss"] < incumbent["loss"]
        return False
    raise ValueError(f"Unknown selection_metric={selection_metric}")


def model_state_cpu(model: nn.Module) -> Dict[str, torch.Tensor]:
    return {name: value.detach().cpu().clone() for name, value in model.state_dict().items()}


def train_one_run(
    run: RunSpec,
    args: argparse.Namespace,
    cfg: DataConfig,
    datasets: Mapping[str, Mapping[str, AllocationDataset]],
    root: Path,
) -> Tuple[Dict[str, Any], List[Dict[str, Any]]]:
    run_dir = ensure_dir(root / "runs" / run.run_id)
    done_path = run_dir / "DONE"
    summary_path = run_dir / "summary.json"
    cross_path = run_dir / "cross_eval.csv"

    if args.resume and done_path.exists() and summary_path.exists() and cross_path.exists():
        summary = json.loads(summary_path.read_text(encoding="utf-8"))
        cross_rows = [dict(row) for row in read_csv(cross_path)]
        return summary, cross_rows

    set_seed(run.seed)
    device = torch.device(args.device)
    source_train = datasets[run.source_env]["train"]
    source_val = datasets[run.source_env]["val"]

    model = SingleLayerMLP(cfg.input_dim).to(device)
    initialize_model(model, seed=run.seed + 400_007)
    optimizer = PAdam(
        model=model,
        lr=run.lr,
        p=run.p,
        beta1=args.beta1,
        beta2=args.beta2,
        eps=args.eps,
        weight_decay=args.weight_decay,
    )

    best_val: Dict[str, float] | None = None
    best_state: Dict[str, torch.Tensor] | None = None
    best_epoch = -1
    trajectory: List[Dict[str, Any]] = []

    for epoch in range(args.epochs):
        permutation = epoch_permutation(len(source_train), run.seed + 500_009, epoch)
        model.train()
        train_loss_sum = 0.0
        train_correct = 0
        train_count = 0

        for indices in batch_indices(permutation, args.batch_size):
            x, y = tensor_batch(source_train, indices, device)
            optimizer.zero_grad(model)
            logits = model(x)
            loss = F.binary_cross_entropy_with_logits(logits, y)
            loss.backward()
            optimizer.step(model)

            train_loss_sum += float(loss.item()) * len(indices)
            train_correct += int(((logits >= 0).to(y.dtype) == y).sum().item())
            train_count += len(indices)

        train_metrics = {
            "loss": train_loss_sum / max(train_count, 1),
            "accuracy": train_correct / max(train_count, 1),
        }
        val_metrics = evaluate_model(model, source_val, device, args.eval_batch_size)

        row = {
            **run.as_row(),
            "epoch": epoch + 1,
            "train_loss": train_metrics["loss"],
            "train_accuracy": train_metrics["accuracy"],
            "val_loss": val_metrics["loss"],
            "val_accuracy": val_metrics["accuracy"],
        }
        trajectory.append(row)

        if is_better(val_metrics, best_val, args.selection_metric):
            best_val = dict(val_metrics)
            best_state = model_state_cpu(model)
            best_epoch = epoch + 1

    if best_state is None or best_val is None:
        raise RuntimeError(f"No best checkpoint was produced for {run.run_id}")

    model.load_state_dict(best_state)
    model.to(device)

    cross_rows: List[Dict[str, Any]] = []
    for target_env, target_corr in ENVIRONMENTS:
        metrics = evaluate_model(
            model,
            datasets[target_env]["test"],
            device,
            args.eval_batch_size,
        )
        cross_rows.append({
            **run.as_row(),
            "best_epoch": best_epoch,
            "selection_metric": args.selection_metric,
            "best_source_val_loss": best_val["loss"],
            "best_source_val_accuracy": best_val["accuracy"],
            "target_env": target_env,
            "target_spurious_corr": target_corr,
            "test_loss": metrics["loss"],
            "test_accuracy": metrics["accuracy"],
            "is_source_env": int(target_env == run.source_env),
        })

    source_row = next(row for row in cross_rows if row["target_env"] == run.source_env)
    cross_only = [row for row in cross_rows if row["target_env"] != run.source_env]
    all_acc = np.asarray([float(row["test_accuracy"]) for row in cross_rows], dtype=np.float64)
    cross_acc = np.asarray([float(row["test_accuracy"]) for row in cross_only], dtype=np.float64)

    summary: Dict[str, Any] = {
        **run.as_row(),
        "selection_metric": args.selection_metric,
        "best_epoch": best_epoch,
        "best_source_val_loss": best_val["loss"],
        "best_source_val_accuracy": best_val["accuracy"],
        "source_test_loss": float(source_row["test_loss"]),
        "source_test_accuracy": float(source_row["test_accuracy"]),
        "mean_cross_accuracy": float(cross_acc.mean()),
        "worst_environment_accuracy": float(all_acc.min()),
        "mean_all_environment_accuracy": float(all_acc.mean()),
        "std_all_environment_accuracy": float(all_acc.std()),
        "source_to_cross_accuracy_drop": float(source_row["test_accuracy"] - cross_acc.mean()),
    }

    write_csv(run_dir / "trajectory.csv", trajectory)
    write_csv(cross_path, cross_rows)
    write_json(summary_path, summary)
    write_json(run_dir / "run_config.json", {
        "run": run.as_row(),
        "selection_metric": args.selection_metric,
        "optimizer": {
            "beta1": args.beta1,
            "beta2": args.beta2,
            "eps": args.eps,
            "weight_decay": args.weight_decay,
        },
        "data": asdict(cfg),
    })

    if args.save_best_checkpoints:
        torch.save({
            "model_state": best_state,
            "run_spec": run.as_row(),
            "best_epoch": best_epoch,
            "best_source_val_loss": best_val["loss"],
            "best_source_val_accuracy": best_val["accuracy"],
            "input_dim": cfg.input_dim,
        }, run_dir / "best_checkpoint.pt")

    done_path.write_text("done\n", encoding="utf-8")
    return summary, cross_rows


# -----------------------------------------------------------------------------
# Post-processing
# -----------------------------------------------------------------------------


def as_float(row: Mapping[str, Any], key: str) -> float:
    return float(row[key])


def select_best_rows(
    rows: Sequence[Mapping[str, Any]],
    group_keys: Sequence[str],
    selection_metric: str,
) -> List[Dict[str, Any]]:
    grouped: Dict[Tuple[str, ...], List[Mapping[str, Any]]] = {}
    for row in rows:
        key = tuple(str(row[k]) for k in group_keys)
        grouped.setdefault(key, []).append(row)

    selected: List[Dict[str, Any]] = []
    for candidates in grouped.values():
        if selection_metric == "val_loss":
            best = min(
                candidates,
                key=lambda r: (
                    as_float(r, "best_source_val_loss"),
                    -as_float(r, "best_source_val_accuracy"),
                ),
            )
        else:
            best = max(
                candidates,
                key=lambda r: (
                    as_float(r, "best_source_val_accuracy"),
                    -as_float(r, "best_source_val_loss"),
                ),
            )
        selected.append(dict(best))
    return selected


def add_target_metrics_to_selected(
    selected: Sequence[Mapping[str, Any]],
    cross_rows: Sequence[Mapping[str, Any]],
) -> List[Dict[str, Any]]:
    index: Dict[str, List[Mapping[str, Any]]] = {}
    for row in cross_rows:
        index.setdefault(str(row["run_id"]), []).append(row)

    out: List[Dict[str, Any]] = []
    for selected_row in selected:
        row = dict(selected_row)
        for cross in index[str(row["run_id"])]:
            env = str(cross["target_env"])
            row[f"test_accuracy__{env}"] = float(cross["test_accuracy"])
            row[f"test_loss__{env}"] = float(cross["test_loss"])
        out.append(row)
    return out


def build_best_cross_matrix(
    selected: Sequence[Mapping[str, Any]],
    metric_prefix: str,
) -> List[Dict[str, Any]]:
    rows: List[Dict[str, Any]] = []
    env_names = [name for name, _ in ENVIRONMENTS]
    by_source: Dict[str, List[Mapping[str, Any]]] = {}
    for row in selected:
        by_source.setdefault(str(row["source_env"]), []).append(row)

    for source_env in env_names:
        members = by_source.get(source_env, [])
        matrix_row: Dict[str, Any] = {"source_env": source_env, "num_seeds": len(members)}
        for target_env in env_names:
            key = f"{metric_prefix}__{target_env}"
            vals = [float(member[key]) for member in members if key in member]
            matrix_row[target_env] = float(np.mean(vals)) if vals else float("nan")
        rows.append(matrix_row)
    return rows


# -----------------------------------------------------------------------------
# CLI and main
# -----------------------------------------------------------------------------


def build_parser() -> argparse.ArgumentParser:
    p = argparse.ArgumentParser(description="Four-environment Wilson p x lr cross-distribution scan")
    p.add_argument("--out", type=str, default=DEFAULTS["out"])
    p.add_argument("--device", type=str, default=DEFAULTS["device"])
    p.add_argument("--seed", type=int, default=DEFAULTS["seed"])
    p.add_argument("--num_seeds", type=int, default=DEFAULTS["num_seeds"])
    p.add_argument("--resume", action="store_true", default=DEFAULTS["resume"])
    p.add_argument("--no_resume", dest="resume", action="store_false")
    p.add_argument("--save_best_checkpoints", action="store_true", default=DEFAULTS["save_best_checkpoints"])
    p.add_argument("--no_save_best_checkpoints", dest="save_best_checkpoints", action="store_false")

    p.add_argument("--p_values", type=str, default=DEFAULTS["p_values"])
    p.add_argument("--lr_values", type=str, default=DEFAULTS["lr_values"])
    p.add_argument("--beta1", type=float, default=DEFAULTS["beta1"])
    p.add_argument("--beta2", type=float, default=DEFAULTS["beta2"])
    p.add_argument("--eps", type=float, default=DEFAULTS["eps"])
    p.add_argument("--weight_decay", type=float, default=DEFAULTS["weight_decay"])

    p.add_argument("--batch_size", type=int, default=DEFAULTS["batch_size"])
    p.add_argument("--epochs", type=int, default=DEFAULTS["epochs"])
    p.add_argument("--eval_batch_size", type=int, default=DEFAULTS["eval_batch_size"])
    p.add_argument("--selection_metric", choices=["val_loss", "val_accuracy"], default=DEFAULTS["selection_metric"])

    p.add_argument("--n_train", type=int, default=DEFAULTS["n_train"])
    p.add_argument("--n_val", type=int, default=DEFAULTS["n_val"])
    p.add_argument("--n_test", type=int, default=DEFAULTS["n_test"])
    p.add_argument("--class_prior", type=float, default=DEFAULTS["class_prior"])
    p.add_argument("--d_dense", type=int, default=DEFAULTS["d_dense"])
    p.add_argument("--d_stable_sparse", type=int, default=DEFAULTS["d_stable_sparse"])
    p.add_argument("--d_spurious_sparse", type=int, default=DEFAULTS["d_spurious_sparse"])
    p.add_argument("--d_noise", type=int, default=DEFAULTS["d_noise"])
    p.add_argument("--pi_values", type=str, default=DEFAULTS["pi_values"])
    p.add_argument("--dense_signal", type=float, default=DEFAULTS["dense_signal"])
    p.add_argument("--dense_noise", type=float, default=DEFAULTS["dense_noise"])
    p.add_argument("--stable_signal", type=float, default=DEFAULTS["stable_signal"])
    p.add_argument("--stable_noise", type=float, default=DEFAULTS["stable_noise"])
    p.add_argument("--stable_corr", type=float, default=DEFAULTS["stable_corr"])
    p.add_argument("--spurious_signal", type=float, default=DEFAULTS["spurious_signal"])
    p.add_argument("--spurious_noise", type=float, default=DEFAULTS["spurious_noise"])
    p.add_argument("--noise_std", type=float, default=DEFAULTS["noise_std"])
    return p


def validate_args(args: argparse.Namespace) -> None:
    if args.device == "cuda" and not torch.cuda.is_available():
        print("CUDA unavailable; falling back to CPU")
        args.device = "cpu"
    p_values = parse_float_list(args.p_values)
    expected = [round(0.05 * i, 10) for i in range(11)]
    actual = [round(x, 10) for x in p_values]
    if actual != expected:
        print(f"[warn] p grid differs from requested 0:0.05:0.5: {p_values}")
    if len(parse_float_list(args.lr_values)) != 5:
        print(f"[warn] lr grid has {len(parse_float_list(args.lr_values))} values, not 5")
    pi_count = len(parse_float_list(args.pi_values))
    if args.d_stable_sparse % pi_count != 0:
        raise ValueError("d_stable_sparse must be divisible by len(pi_values)")
    if args.d_spurious_sparse % pi_count != 0:
        raise ValueError("d_spurious_sparse must be divisible by len(pi_values)")
    if args.epochs <= 0 or args.batch_size <= 0:
        raise ValueError("epochs and batch_size must be positive")


def main() -> None:
    args = build_parser().parse_args()
    validate_args(args)
    root = ensure_dir(args.out)

    cfg = DataConfig(
        n_train=args.n_train,
        n_val=args.n_val,
        n_test=args.n_test,
        class_prior=args.class_prior,
        d_dense=args.d_dense,
        d_stable_sparse=args.d_stable_sparse,
        d_spurious_sparse=args.d_spurious_sparse,
        d_noise=args.d_noise,
        pi_values=tuple(parse_float_list(args.pi_values)),
        dense_signal=args.dense_signal,
        dense_noise=args.dense_noise,
        stable_signal=args.stable_signal,
        stable_noise=args.stable_noise,
        stable_corr=args.stable_corr,
        spurious_signal=args.spurious_signal,
        spurious_noise=args.spurious_noise,
        noise_std=args.noise_std,
    )

    manifest = build_manifest(args)
    write_csv(root / "experiment_manifest.csv", [run.as_row() for run in manifest])
    write_csv(root / "environment_config.csv", [
        {"environment": name, "spurious_corr": corr} for name, corr in ENVIRONMENTS
    ])
    write_json(root / "fixed_config.json", {
        "defaults": vars(args),
        "data": asdict(cfg),
        "environments": [
            {"environment": name, "spurious_corr": corr} for name, corr in ENVIRONMENTS
        ],
        "model": "single affine layer: Linear(input_dim, 1, bias=True)",
        "checkpoint_selection": "source validation split only",
    })

    expected_runs = 4 * 11 * 5 * args.num_seeds
    print(f"Runs: {len(manifest)}; expected requested grid: {expected_runs}")
    print(f"Input dimension: {cfg.input_dim}")

    all_summaries: List[Dict[str, Any]] = []
    all_cross_rows: List[Dict[str, Any]] = []

    # Build paired environments once per seed and reuse them for all p/lr runs.
    by_seed: Dict[int, List[RunSpec]] = {}
    for run in manifest:
        by_seed.setdefault(run.seed, []).append(run)

    run_counter = 0
    for seed, seed_runs in sorted(by_seed.items()):
        print(f"Building four paired environments for seed={seed}")
        datasets = build_all_environment_datasets(seed, cfg)
        for run in seed_runs:
            run_counter += 1
            print(
                f"[{run_counter}/{len(manifest)}] src={run.source_env} "
                f"p={run.p:g} lr={run.lr:g} seed={run.seed}"
            )
            summary, cross_rows = train_one_run(run, args, cfg, datasets, root)
            all_summaries.append(summary)
            all_cross_rows.extend(cross_rows)
        del datasets
        if torch.cuda.is_available():
            torch.cuda.empty_cache()

    write_csv(root / "run_summary_all.csv", all_summaries)
    write_csv(root / "cross_eval_all.csv", all_cross_rows)

    # For each p, allow lr to be tuned on the source validation split.
    best_lr_per_p = select_best_rows(
        all_summaries,
        group_keys=["seed", "source_env", "p"],
        selection_metric=args.selection_metric,
    )
    best_lr_per_p = add_target_metrics_to_selected(best_lr_per_p, all_cross_rows)
    write_csv(root / "best_lr_per_p.csv", best_lr_per_p)

    # Overall source-domain best p/lr, still selected only by source validation.
    best_p_lr = select_best_rows(
        all_summaries,
        group_keys=["seed", "source_env"],
        selection_metric=args.selection_metric,
    )
    best_p_lr = add_target_metrics_to_selected(best_p_lr, all_cross_rows)
    write_csv(root / "best_p_lr_by_source_env.csv", best_p_lr)

    accuracy_matrix = build_best_cross_matrix(best_p_lr, "test_accuracy")
    loss_matrix = build_best_cross_matrix(best_p_lr, "test_loss")
    write_csv(root / "cross_accuracy_matrix_best.csv", accuracy_matrix)
    write_csv(root / "cross_loss_matrix_best.csv", loss_matrix)

    print(f"Done. Results saved to: {root}")


if __name__ == "__main__":
    main()


==> prepare_paper_data.py <==
#!/usr/bin/env python3
from __future__ import annotations

import json
import math
from pathlib import Path
from typing import Dict, List, Tuple

import numpy as np
import pandas as pd
import torch
import matplotlib.pyplot as plt

RAW_ROOT = Path('/mnt/data/wilson_paper_work/raw/step1runs/wilson_cross_distribution_single_layer')
OUT_ROOT = Path('/mnt/data/wilson_negative_p_arxiv_source')
DATA_DIR = OUT_ROOT / 'data'
FIG_DIR = OUT_ROOT / 'figures'
DATA_DIR.mkdir(parents=True, exist_ok=True)
FIG_DIR.mkdir(parents=True, exist_ok=True)

ENV_ORDER = ['E0_strong_positive', 'E1_weak_positive', 'E2_neutral', 'E3_reversed']
ENV_LABEL = {
    'E0_strong_positive': 'Strong positive',
    'E1_weak_positive': 'Weak positive',
    'E2_neutral': 'Neutral',
    'E3_reversed': 'Reversed',
}

# -----------------------------------------------------------------------------
# Reproduce paired test-environment sufficient statistics exactly.
# -----------------------------------------------------------------------------

def correlated_signs_from_uniform(y_pm: np.ndarray, corr: float, uniform: np.ndarray) -> np.ndarray:
    corr = float(np.clip(corr, -1.0, 1.0))
    same = uniform < (1.0 + corr) / 2.0
    return np.where(same, y_pm[:, None], -y_pm[:, None]).astype(np.float32)


def sparse_block_paired(y_pm, width, pi_values, signal, noise, corr, rng):
    per = width // len(pi_values)
    blocks = []
    for pi in pi_values:
        mask = (rng.random((len(y_pm), per)) < float(pi)).astype(np.float32)
        sign_uniform = rng.random((len(y_pm), per))
        signs = correlated_signs_from_uniform(y_pm, corr, sign_uniform)
        amplitude_noise = rng.normal(0.0, noise, size=(len(y_pm), per)).astype(np.float32)
        values = signal * signs + amplitude_noise
        blocks.append((mask * values).astype(np.float32))
    return np.concatenate(blocks, axis=1)


def environment_signed_feature_mean(n: int, split_seed: int, corr: float, cfg: dict) -> Tuple[np.ndarray, float]:
    rng = np.random.default_rng(split_seed)
    y01 = (rng.random(n) < cfg['class_prior']).astype(np.float32)
    y_pm = 2.0 * y01 - 1.0
    dense = (cfg['dense_signal'] * y_pm[:, None] + rng.normal(0.0, cfg['dense_noise'], size=(n, cfg['d_dense']))).astype(np.float32)
    stable = sparse_block_paired(
        y_pm, cfg['d_stable_sparse'], cfg['pi_values'], cfg['stable_signal'],
        cfg['stable_noise'], cfg['stable_corr'], rng
    )
    spurious = sparse_block_paired(
        y_pm, cfg['d_spurious_sparse'], cfg['pi_values'], cfg['spurious_signal'],
        cfg['spurious_noise'], corr, rng
    )
    noise = rng.normal(0.0, cfg['noise_std'], size=(n, cfg['d_noise'])).astype(np.float32)
    x = np.concatenate([dense, stable, spurious, noise], axis=1)
    signed_mean = (y_pm[:, None] * x).mean(axis=0).astype(np.float64)
    return signed_mean, float(y_pm.mean())


def rms(x: np.ndarray) -> float:
    return float(np.sqrt(np.mean(np.square(x))))


def safe_div(a: float, b: float) -> float:
    return float(a / (b + 1e-30))


def load_checkpoint_metrics(summary: pd.DataFrame, cfg: dict) -> pd.DataFrame:
    d0 = cfg['d_dense']
    d1 = d0 + cfg['d_stable_sparse']
    d2 = d1 + cfg['d_spurious_sparse']
    d3 = d2 + cfg['d_noise']

    env_corr = dict(zip(ENV_ORDER, [0.9, 0.5, 0.0, -0.5]))
    signed_means: Dict[str, np.ndarray] = {}
    signed_label_means: Dict[str, float] = {}
    for env in ENV_ORDER:
        vec, ymean = environment_signed_feature_mean(
            n=cfg['n_test'], split_seed=42 + 300_003,
            corr=env_corr[env], cfg=cfg
        )
        signed_means[env] = vec
        signed_label_means[env] = ymean

    records: List[dict] = []
    for row in summary.to_dict('records'):
        ckpt_path = RAW_ROOT / 'runs' / row['run_id'] / 'best_checkpoint.pt'
        ckpt = torch.load(ckpt_path, map_location='cpu')
        w = ckpt['model_state']['linear.weight'].detach().cpu().numpy().reshape(-1).astype(np.float64)
        b = float(ckpt['model_state']['linear.bias'].detach().cpu().item())
        assert len(w) == d3
        blocks = {
            'dense': w[:d0],
            'stable': w[d0:d1],
            'spurious': w[d1:d2],
            'noise': w[d2:d3],
        }
        rec = dict(row)
        for name, arr in blocks.items():
            rec[f'{name}_weight_rms'] = rms(arr)
            rec[f'{name}_weight_l1_mean'] = float(np.mean(np.abs(arr)))
            rec[f'{name}_weight_l2'] = float(np.linalg.norm(arr))
        rec['bias_value'] = b
        rec['spurious_over_stable_rms'] = safe_div(rec['spurious_weight_rms'], rec['stable_weight_rms'])
        rec['noise_over_stable_rms'] = safe_div(rec['noise_weight_rms'], rec['stable_weight_rms'])
        rec['dense_over_stable_rms'] = safe_div(rec['dense_weight_rms'], rec['stable_weight_rms'])
        l2sq = {k: float(np.dot(v, v)) for k, v in blocks.items()}
        total = sum(l2sq.values())
        for name in blocks:
            rec[f'{name}_weight_energy_share'] = safe_div(l2sq[name], total)
        for env in ENV_ORDER:
            c = signed_means[env]
            rec[f'margin_dense__{env}'] = float(np.dot(blocks['dense'], c[:d0]))
            rec[f'margin_stable__{env}'] = float(np.dot(blocks['stable'], c[d0:d1]))
            rec[f'margin_spurious__{env}'] = float(np.dot(blocks['spurious'], c[d1:d2]))
            rec[f'margin_noise__{env}'] = float(np.dot(blocks['noise'], c[d2:d3]))
            rec[f'margin_bias__{env}'] = b * signed_label_means[env]
            rec[f'margin_total__{env}'] = sum(rec[f'margin_{name}__{env}'] for name in ['dense','stable','spurious','noise','bias'])
        records.append(rec)
    return pd.DataFrame(records)


def best_row(group: pd.DataFrame, metric: str, maximize: bool) -> pd.Series:
    ordered = group.sort_values([metric, 'p'], ascending=[not maximize, True])
    return ordered.iloc[0]


def derive_optima(df: pd.DataFrame) -> pd.DataFrame:
    rows = []
    for (source, lr), g in df.groupby(['source_env', 'lr'], sort=True):
        val = best_row(g, 'best_source_val_loss', maximize=False)
        cross = best_row(g, 'mean_cross_accuracy', maximize=True)
        worst = best_row(g, 'worst_environment_accuracy', maximize=True)
        rows.append({
            'source_env': source,
            'source_label': ENV_LABEL[source],
            'lr': lr,
            'log10_lr': math.log10(lr),
            'p_source_val': val['p'],
            'source_val_loss_at_source_opt': val['best_source_val_loss'],
            'mean_cross_at_source_opt': val['mean_cross_accuracy'],
            'worst_at_source_opt': val['worst_environment_accuracy'],
            'p_mean_cross': cross['p'],
            'source_val_loss_at_cross_opt': cross['best_source_val_loss'],
            'mean_cross_at_cross_opt': cross['mean_cross_accuracy'],
            'worst_at_cross_opt': cross['worst_environment_accuracy'],
            'p_worst_environment': worst['p'],
            'worst_at_worst_opt': worst['worst_environment_accuracy'],
            'mean_cross_at_worst_opt': worst['mean_cross_accuracy'],
            'id_ood_p_gap': val['p'] - cross['p'],
        })
    return pd.DataFrame(rows).sort_values(['source_env', 'lr'])


def derive_fits(opt: pd.DataFrame) -> pd.DataFrame:
    rows = []
    for source, g in opt.groupby('source_env'):
        x = g['log10_lr'].to_numpy(float)
        for col, criterion in [('p_source_val','source validation'), ('p_mean_cross','mean cross accuracy'), ('p_worst_environment','worst environment accuracy')]:
            y = g[col].to_numpy(float)
            slope, intercept = np.polyfit(x, y, 1)
            pred = slope*x + intercept
            ss_res = float(np.sum((y-pred)**2))
            ss_tot = float(np.sum((y-y.mean())**2))
            r2 = 1.0 - ss_res/ss_tot if ss_tot > 0 else 1.0
            rows.append({
                'source_env': source,
                'source_label': ENV_LABEL[source],
                'criterion': criterion,
                'slope_per_log10_lr': slope,
                'intercept': intercept,
                'r_squared': r2,
            })
    return pd.DataFrame(rows)


def high_lr_comparison(df: pd.DataFrame, lr: float = 1e-2) -> pd.DataFrame:
    rows=[]
    for source, g0 in df[np.isclose(df.lr, lr)].groupby('source_env'):
        neg = g0[g0.p < 0]
        nonneg = g0[g0.p >= 0]
        best_neg_cross = best_row(neg, 'mean_cross_accuracy', True)
        best_nonneg_cross = best_row(nonneg, 'mean_cross_accuracy', True)
        best_neg_worst = best_row(neg, 'worst_environment_accuracy', True)
        best_nonneg_worst = best_row(nonneg, 'worst_environment_accuracy', True)
        rows.append({
            'source_env': source,
            'source_label': ENV_LABEL[source],
            'lr': lr,
            'best_negative_p_cross': best_neg_cross.p,
            'best_negative_mean_cross': best_neg_cross.mean_cross_accuracy,
            'best_nonnegative_p_cross': best_nonneg_cross.p,
            'best_nonnegative_mean_cross': best_nonneg_cross.mean_cross_accuracy,
            'cross_gain_negative_vs_nonnegative': best_neg_cross.mean_cross_accuracy-best_nonneg_cross.mean_cross_accuracy,
            'best_negative_p_worst': best_neg_worst.p,
            'best_negative_worst_accuracy': best_neg_worst.worst_environment_accuracy,
            'best_nonnegative_p_worst': best_nonneg_worst.p,
            'best_nonnegative_worst_accuracy': best_nonneg_worst.worst_environment_accuracy,
            'worst_gain_negative_vs_nonnegative': best_neg_worst.worst_environment_accuracy-best_nonneg_worst.worst_environment_accuracy,
            'spurious_over_stable_at_best_negative_cross': best_neg_cross.spurious_over_stable_rms,
            'spurious_over_stable_at_best_nonnegative_cross': best_nonneg_cross.spurious_over_stable_rms,
            'noise_over_stable_at_best_negative_cross': best_neg_cross.noise_over_stable_rms,
            'noise_over_stable_at_best_nonnegative_cross': best_nonneg_cross.noise_over_stable_rms,
        })
    return pd.DataFrame(rows)


def save_table_tex(opt: pd.DataFrame, fits: pd.DataFrame, comp: pd.DataFrame, summary: pd.DataFrame):
    # Main optimum table at highest LR.
    high = opt[np.isclose(opt.lr, 1e-2)].copy()
    lines = [r'\begin{tabular}{lrrrr}', r'\toprule', r'Source environment & $p_{\mathrm{ID}}^\star$ & $p_{\mathrm{cross}}^\star$ & $p_{\mathrm{worst}}^\star$ & ID--cross gap \\', r'\midrule']
    for _, r in high.iterrows():
        lines.append(f"{r.source_label} & {r.p_source_val:.2f} & {r.p_mean_cross:.2f} & {r.p_worst_environment:.2f} & {r.id_ood_p_gap:.2f} \\")
    lines += [r'\bottomrule', r'\end{tabular}']
    (DATA_DIR/'table_high_lr_optima.tex').write_text('\n'.join(lines), encoding='utf-8')

    crossfits = fits[fits.criterion=='mean cross accuracy']
    lines = [r'\begin{tabular}{lrr}', r'\toprule', r'Source environment & Slope & $R^2$ \\', r'\midrule']
    for _, r in crossfits.iterrows():
        lines.append(f"{r.source_label} & {r.slope_per_log10_lr:.3f} & {r.r_squared:.3f} \\")
    lines += [r'\bottomrule', r'\end{tabular}']
    (DATA_DIR/'table_cross_fit.tex').write_text('\n'.join(lines), encoding='utf-8')

    lines = [r'\begin{tabular}{lrrrr}', r'\toprule', r'Source & Best negative $p$ & Cross acc. & Best $p\geq0$ & Cross gain \\', r'\midrule']
    for _, r in comp.iterrows():
        lines.append(f"{r.source_label} & {r.best_negative_p_cross:.2f} & {100*r.best_negative_mean_cross:.2f} & {r.best_nonnegative_p_cross:.2f} & {100*r.cross_gain_negative_vs_nonnegative:+.2f} \\")
    lines += [r'\bottomrule', r'\end{tabular}']
    (DATA_DIR/'table_high_lr_negative.tex').write_text('\n'.join(lines), encoding='utf-8')

    best_epoch_last = float((summary.best_epoch == 50).mean())
    stats = {
        'num_runs': int(len(summary)),
        'num_cross_evaluations': int(len(summary)*4),
        'fraction_best_at_final_epoch': best_epoch_last,
        'p_min': float(summary.p.min()),
        'p_max': float(summary.p.max()),
        'num_p': int(summary.p.nunique()),
        'num_lr': int(summary.lr.nunique()),
        'num_source_env': int(summary.source_env.nunique()),
    }
    (DATA_DIR/'dataset_stats.json').write_text(json.dumps(stats, indent=2), encoding='utf-8')


def plot_heatmaps(df: pd.DataFrame):
    pvals = np.sort(df.p.unique())
    lrs = np.sort(df.lr.unique())
    fig, axes = plt.subplots(2,2, figsize=(10,7.5), constrained_layout=True)
    for ax, source in zip(axes.flat, ENV_ORDER):
        g=df[df.source_env==source]
        mat=g.pivot(index='lr', columns='p', values='mean_cross_accuracy').loc[lrs,pvals].to_numpy()*100
        im=ax.imshow(mat, origin='lower', aspect='auto', cmap='viridis', extent=[pvals.min()-0.025,pvals.max()+0.025,-0.5,len(lrs)-0.5])
        ax.set_yticks(range(len(lrs)), [f'{x:g}' for x in lrs])
        ax.set_xlabel('Preconditioning exponent $p$')
        ax.set_ylabel('Learning rate')
        ax.set_title(ENV_LABEL[source])
        best_indices=np.argmax(mat,axis=1)
        ax.plot(pvals[best_indices], np.arange(len(lrs)), 'wo-', lw=1.4, ms=4, mec='black', mew=0.4)
    cbar=fig.colorbar(im, ax=axes, shrink=0.88)
    cbar.set_label('Mean cross-environment accuracy (\%)')
    fig.savefig(FIG_DIR/'fig1_cross_accuracy_heatmaps.pdf', bbox_inches='tight')
    fig.savefig(FIG_DIR/'fig1_cross_accuracy_heatmaps.png', dpi=220, bbox_inches='tight')
    plt.close(fig)


def plot_optima(opt: pd.DataFrame):
    fig, axes=plt.subplots(2,2,figsize=(10,7.2),sharex=True,sharey=True,constrained_layout=True)
    for ax, source in zip(axes.flat, ENV_ORDER):
        g=opt[opt.source_env==source].sort_values('log10_lr')
        ax.plot(g.log10_lr,g.p_source_val,'o-',label='Source validation')
        ax.plot(g.log10_lr,g.p_mean_cross,'s-',label='Mean cross accuracy')
        ax.plot(g.log10_lr,g.p_worst_environment,'^-',label='Worst environment')
        ax.axhline(0,lw=.8,c='black',alpha=.5)
        ax.set_title(ENV_LABEL[source])
        ax.set_xlabel('$\log_{10}(\eta)$')
        ax.set_ylabel('Selected exponent $p^\star$')
        ax.grid(alpha=.25)
    axes[0,0].legend(fontsize=8)
    fig.savefig(FIG_DIR/'fig2_optimal_p_vs_lr.pdf',bbox_inches='tight')
    fig.savefig(FIG_DIR/'fig2_optimal_p_vs_lr.png',dpi=220,bbox_inches='tight')
    plt.close(fig)


def plot_high_lr_curves(df: pd.DataFrame):
    g0=df[np.isclose(df.lr,1e-2)]
    fig,axes=plt.subplots(2,2,figsize=(10,7.2),sharex=True,sharey=True,constrained_layout=True)
    for ax,source in zip(axes.flat,ENV_ORDER):
        g=g0[g0.source_env==source].sort_values('p')
        ax.plot(g.p,100*g.source_test_accuracy,'o-',label='Source test')
        ax.plot(g.p,100*g.mean_cross_accuracy,'s-',label='Mean cross')
        ax.plot(g.p,100*g.worst_environment_accuracy,'^-',label='Worst environment')
        ax.axvline(0,lw=.8,c='black',alpha=.5)
        ax.set_title(ENV_LABEL[source])
        ax.set_xlabel('$p$ at $\eta=10^{-2}$')
        ax.set_ylabel('Accuracy (\%)')
        ax.grid(alpha=.25)
    axes[0,0].legend(fontsize=8)
    fig.savefig(FIG_DIR/'fig3_high_lr_accuracy_curves.pdf',bbox_inches='tight')
    fig.savefig(FIG_DIR/'fig3_high_lr_accuracy_curves.png',dpi=220,bbox_inches='tight')
    plt.close(fig)


def plot_feature_allocation(df: pd.DataFrame):
    g0=df[np.isclose(df.lr,1e-2)]
    fig,axes=plt.subplots(2,2,figsize=(10,7.2),sharex=True,constrained_layout=True)
    for ax,source in zip(axes.flat,ENV_ORDER):
        g=g0[g0.source_env==source].sort_values('p')
        ax.plot(g.p,g.spurious_over_stable_rms,'o-',label='Spurious / stable RMS')
        ax.plot(g.p,g.noise_over_stable_rms,'s-',label='Noise / stable RMS')
        ax.axvline(0,lw=.8,c='black',alpha=.5)
        ax.set_title(ENV_LABEL[source])
        ax.set_xlabel('$p$ at $\eta=10^{-2}$')
        ax.set_ylabel('Relative weight RMS')
        ax.grid(alpha=.25)
    axes[0,0].legend(fontsize=8)
    fig.savefig(FIG_DIR/'fig4_feature_allocation.pdf',bbox_inches='tight')
    fig.savefig(FIG_DIR/'fig4_feature_allocation.png',dpi=220,bbox_inches='tight')
    plt.close(fig)


def plot_margin_decomposition(df: pd.DataFrame):
    g0=df[np.isclose(df.lr,1e-2)]
    sources=['E0_strong_positive','E1_weak_positive']
    target='E3_reversed'
    fig,axes=plt.subplots(1,2,figsize=(10,3.8),sharey=True,constrained_layout=True)
    for ax,source in zip(axes,sources):
        g=g0[g0.source_env==source].sort_values('p')
        ax.plot(g.p,g[f'margin_stable__{target}'],'o-',label='Stable sparse')
        ax.plot(g.p,g[f'margin_spurious__{target}'],'s-',label='Spurious sparse')
        ax.plot(g.p,g[f'margin_dense__{target}'],'^-',label='Dense')
        ax.plot(g.p,g[f'margin_total__{target}'],'k-',lw=2,label='Total signed margin')
        ax.axhline(0,lw=.8,c='black',alpha=.5)
        ax.axvline(0,lw=.8,c='black',alpha=.5)
        ax.set_title(f"Train: {ENV_LABEL[source]} | Test: Reversed")
        ax.set_xlabel('$p$ at $\eta=10^{-2}$')
        ax.set_ylabel('Mean signed margin contribution')
        ax.grid(alpha=.25)
    axes[0].legend(fontsize=8)
    fig.savefig(FIG_DIR/'fig5_margin_decomposition.pdf',bbox_inches='tight')
    fig.savefig(FIG_DIR/'fig5_margin_decomposition.png',dpi=220,bbox_inches='tight')
    plt.close(fig)


def main():
    config=json.loads((RAW_ROOT/'fixed_config.json').read_text())
    cfg=config['data']
    summary=pd.read_csv(RAW_ROOT/'run_summary_all.csv')
    cross=pd.read_csv(RAW_ROOT/'cross_eval_all.csv')
    enriched=load_checkpoint_metrics(summary,cfg)
    opt=derive_optima(enriched)
    fits=derive_fits(opt)
    comp=high_lr_comparison(enriched)

    enriched.to_csv(DATA_DIR/'run_metrics_with_feature_allocation.csv',index=False)
    cross.to_csv(DATA_DIR/'cross_evaluations.csv',index=False)
    opt.to_csv(DATA_DIR/'optimal_p_by_learning_rate.csv',index=False)
    fits.to_csv(DATA_DIR/'optimal_p_linear_fits.csv',index=False)
    comp.to_csv(DATA_DIR/'high_lr_negative_vs_nonnegative.csv',index=False)
    enriched[np.isclose(enriched.lr,1e-2)].sort_values(['source_env','p']).to_csv(DATA_DIR/'high_lr_p_curves.csv',index=False)

    # Long-form target accuracy at high LR.
    high_ids=set(enriched[np.isclose(enriched.lr,1e-2)].run_id)
    cross[cross.run_id.isin(high_ids)].sort_values(['source_env','p','target_env']).to_csv(DATA_DIR/'high_lr_target_accuracy.csv',index=False)

    margin_cols=['run_id','source_env','p','lr']+[f'margin_{b}__E3_reversed' for b in ['dense','stable','spurious','noise','bias','total']]
    enriched[np.isclose(enriched.lr,1e-2)][margin_cols].sort_values(['source_env','p']).to_csv(DATA_DIR/'high_lr_reversed_margin_decomposition.csv',index=False)

    # Best model selected by source validation and its cross matrix.
    pd.read_csv(RAW_ROOT/'best_p_lr_by_source_env.csv').to_csv(DATA_DIR/'source_selected_cross_matrix_rows.csv',index=False)
    pd.read_csv(RAW_ROOT/'cross_accuracy_matrix_best.csv').to_csv(DATA_DIR/'source_selected_cross_accuracy_matrix.csv',index=False)
    pd.read_csv(RAW_ROOT/'environment_config.csv').to_csv(DATA_DIR/'environment_config.csv',index=False)
    pd.read_csv(RAW_ROOT/'experiment_manifest.csv').to_csv(DATA_DIR/'experiment_manifest.csv',index=False)
    (DATA_DIR/'fixed_config.json').write_text(json.dumps(config,indent=2),encoding='utf-8')

    save_table_tex(opt,fits,comp,summary)
    plot_heatmaps(enriched)
    plot_optima(opt)
    plot_high_lr_curves(enriched)
    plot_feature_allocation(enriched)
    plot_margin_decomposition(enriched)

    print('Prepared', OUT_ROOT)
    print(opt.to_string(index=False))
    print('\nFits\n', fits[fits.criterion=='mean cross accuracy'].to_string(index=False))
    print('\nHigh LR comparison\n', comp.to_string(index=False))

if __name__=='__main__':
    main()

